Accelerating Simulation and Optimisation of Cyclic Adsorption Processes with Differentiable Programming

The design of cyclic adsorption processes is computationally demanding, requiring repeated convergence to cyclic steady state within an iterative optimisation loop. Conventional workflows treat the process simulator as a black box and rely on derivative-free optimisation, resulting in design campaigns that can require hundreds to thousands of CPU hours. This work presents an end-to-end differentiable model of a pressure vacuum swing adsorption process, developed using the JAX differentiable programming framework and applied here to a benchmark post-combustion carbon capture problem. Automatic differentiation provides exact gradients throughout the entire computational workflow. The differentiation of a single process cycle provides the Jacobian for a Newton iteration to decrease both the number of iterations and the simulation time required to reach cyclic steady state by a factor of 20 relative to a representative MATLAB implementation. Exact gradients of the performance metrics with respect to the design variables further enable gradient-based multi-objective optimisation using the IPOPT algorithm. Applied to a six-variable design problem, the latter produces a superior Pareto front with improved coverage of the trade-off space and closer convergence to the optimal front than the genetic algorithm NSGA-II. Notably, the full front is obtained over two orders of magnitude faster than the conventional approach. By retaining the full mechanistic model while making it differentiable, this framework transforms cyclic adsorption process design from slow black-box simulation with derivative-free optimisation to efficient gradient-enhanced modelling and optimisation, enabling rapid and systematic exploration of complex design spaces.

==> anc/ipopt_results_3_rerun.csv <==
label,epsilon,P_high,P_int,v_in,energy,productivity,purity,recovery,mass_balance_error,n_evals,success,run_time
min_energy_start1,0.0,614121.7282056222,36613.26108279606,0.3337512089197963,452.63335716559413,1.0358072054656182,0.9499999677273355,0.9000003739803248,1.5439477291043402e-06,17,True,69.75727653503418
min_energy_start2,0.0,614119.9968449366,36612.144831061334,0.33374143986474314,452.6327480772077,1.0357818667616803,0.9499999850319109,0.900000315188077,2.9571361181602584e-07,12,True,42.66728854179382
min_energy_start3,0.0,614114.5200836584,36611.378840306956,0.3337376683043906,452.63114548293987,1.035763930087282,0.9500000058081436,0.8999997880127916,4.5408077069506437e-07,16,True,53.58013653755188
min_energy_start4,0.0,614115.0629227665,36610.59589659439,0.3337294284936705,452.6311925038148,1.035745754491393,0.9499999864894213,0.899999316158904,5.2222910606738885e-06,19,True,70.4137134552002
min_energy_start5,0.0,614116.4545697136,36609.95931560121,0.33372226473068267,452.6308537453496,1.03573385471663,0.9500000199028382,0.9000013203136206,1.3226473524406443e-05,20,True,67.05390858650208
min_energy_start6,0.0,614120.6647230247,36600.74045624263,0.33362796781579646,452.63161276033776,1.0355203420585966,0.9500000042597143,0.899999551486775,5.137503836856812e-07,21,True,71.52082109451294
min_energy_start7,0.0,614122.5109678961,36612.25435264981,0.3337406596170881,452.6334649529808,1.035784151888569,0.94999994137566,0.900000438865516,3.306292452618907e-07,22,True,72.70919632911682
min_energy_start8,0.0,614130.1556449082,36611.332186916494,0.33372676944619295,452.63567752090574,1.035764681644966,0.9500001168729424,0.9000009690321313,1.8092787299527056e-06,18,True,65.09423422813416
min_energy_start9,0.0,614122.0895027316,36611.53046779323,0.3337336524451855,452.63364640064543,1.0357661273902372,0.9499998641515074,0.899999633594836,3.831991430812347e-05,27,True,83.80947995185852
min_energy_start10,0.0,614123.0928726097,36610.51385853512,0.333723086591185,452.6336363200939,1.0357443915871498,0.9499999758948096,0.8999998241788563,5.584220870594508e-06,15,True,64.67937994003296
max_productivity_start1,0.0,999999.8041099226,133001.73715424538,0.5349479439887448,584.2312764810287,2.3815590205599877,0.9500000952367501,0.9000005161493532,4.203109909101265e-06,18,True,63.86876916885376
max_productivity_start2,0.0,999985.5623601822,132998.66111028404,0.5349513336636675,584.2273463567234,2.381539881941723,0.9500007670430668,0.9000002124322867,1.4532672967560077e-06,14,True,50.05390191078186
max_productivity_start3,0.0,999998.8984805869,132998.08043167857,0.5349435481819808,584.2305669938845,2.381541710715064,0.9500013472059886,0.9000010372908613,8.07919968237527e-08,7,True,25.629878759384155
max_productivity_start4,0.0,999999.9451411067,133002.10955730063,0.534948868911902,584.2320988861436,2.3815587995190084,0.9499999440696483,0.8999991343122971,6.060035095780924e-05,15,True,50.457890033721924
max_productivity_start5,0.0,999999.98387801,133002.18136726916,0.5349489769177015,584.2320152126757,2.381559759216635,0.9499999744999775,0.8999992834427809,1.5231891890347096e-05,11,True,40.64720630645752
max_productivity_start6,0.0,999980.1924903082,132986.58997855373,0.5349445364228892,584.225723724208,2.381504844644136,0.9500063163443544,0.9000015936058254,3.6305698269125764e-07,14,True,52.03240394592285
max_productivity_start7,0.0,999997.251851262,133000.8645876094,0.5349481887246588,584.2305293755182,2.381553999020981,0.9500003472693931,0.9000004659828825,2.7792111458574143e-06,11,True,39.11346650123596
max_productivity_start8,0.0,999999.6030337074,133001.3889291669,0.5349471823487624,584.2311552226488,2.3815553551448896,0.950000107267912,0.9000004173249809,4.2666860319288333e-07,15,True,54.321446895599365
max_productivity_start9,0.0,999964.3882236264,132907.74950003217,0.5349057083642194,584.2230172261113,2.381330258618129,0.9500463333555679,0.9000043322076787,3.7458821622453387e-06,11,True,41.52726411819458
max_productivity_start10,0.0,999999.4313406661,133001.85940502345,0.5349484105417027,584.2312789812084,2.3815591222712342,0.9500000404737989,0.9000002144950242,1.868420526214188e-06,10,True,35.29947829246521
eps=1.1581_start1,1.1580816642166305,616537.9582905306,42177.26122007571,0.3848085645403383,454.2668859702104,1.1580837011278207,0.9500000290550956,0.9000015241780648,4.7299828604631234e-05,12,True,39.23855400085449
eps=1.1581_start2,1.1580816642166305,616533.3046322521,42177.28570500812,0.38481134069603984,454.2658463355988,1.1580798355255766,0.94999980218793,0.8999998586240596,7.779715943743793e-07,13,True,50.597923040390015
eps=1.1581_start3,1.1580816642166305,616528.0376831219,42177.26507678532,0.3848159742136016,454.26448460765374,1.158080503127436,0.949999978967193,0.8999992919389369,3.0052205108889176e-06,12,True,37.21763205528259
eps=1.1581_start4,1.1580816642166305,616535.3201154794,42177.271390910595,0.384810505712199,454.26555895159527,1.1580810794077754,0.9499996440965139,0.8999998861913485,9.4414930923282e-07,11,True,41.80423092842102
eps=1.1581_start5,1.1580816642166305,616540.760823803,42177.32562143536,0.3848066919408414,454.2681571209689,1.1580826448219288,0.949999984943529,0.9000002787343807,3.0308408070625476e-06,19,True,73.15115928649902
eps=1.1581_start6,1.1580816642166305,616511.0090570796,42177.31684638317,0.3848290780184732,454.2594622138531,1.1580793212029425,0.9499998677330416,0.8999981050193179,2.7900805231614207e-06,14,True,45.6198365688324
eps=1.1581_start7,1.1580816642166305,616536.7547222304,42177.33156679155,0.38481030698260876,454.26706989151864,1.158083859779189,0.9500000947487057,0.8999999262998505,2.9659787252337577e-06,13,True,51.222479820251465
eps=1.1581_start8,1.1580816642166305,616530.8805900235,42177.30561063804,0.38481421854457365,454.2653215350603,1.1580816937502374,0.9500000018950963,0.8999994985201867,3.280203980667562e-06,8,True,29.274227142333984
eps=1.1581_start9,1.1580816642166305,616552.069448892,42179.50747618526,0.38481838513807043,454.27206922498743,1.1581306874342043,0.9500001186938274,0.9000010304323464,1.976106050638172e-06,10,True,34.16811442375183
eps=1.1581_start10,1.1580816642166305,616537.5345463357,42177.2997410955,0.38480944427203356,454.26732025730604,1.15808284378419,0.9500000781582492,0.8999997678414241,2.9364748758819113e-05,20,True,70.71217966079712
eps=1.2804_start1,1.2804294737166309,629680.685760108,48151.533590955834,0.426653249929576,460.2918847694223,1.2804266450656359,0.9499991524578685,0.8999999068165011,4.74501916407929e-07,8,True,33.441681146621704
eps=1.2804_start2,1.2804294737166309,629682.5451864845,48151.523512563545,0.42665168833942024,460.2940446777975,1.2804299383115991,0.9500000275613651,0.9000006744482465,2.4471060926778977e-06,14,True,52.5402672290802
eps=1.2804_start3,1.2804294737166309,629682.6134606425,48151.50803937643,0.42665161703776344,460.2940523294014,1.2804295574457687,0.9500000026399991,0.9000001331930315,4.472779085484695e-06,14,True,51.65202021598816
eps=1.2804_start4,1.2804294737166309,629675.0954578154,48151.53380486428,0.4266580297671697,460.2919428666093,1.2804296039159226,0.9500000088030485,0.8999996860976534,4.822715396811127e-06,16,True,53.165395975112915
eps=1.2804_start5,1.2804294737166309,629673.5306640667,48151.55862903565,0.4266593150504916,460.2914980217891,1.280429625604461,0.9499999888269739,0.9000001707886829,3.406940359754883e-06,10,True,34.96855664253235
eps=1.2804_start6,1.2804294737166309,629671.4885763916,48151.57037238991,0.4266611158833785,460.2908632364784,1.2804297459852592,0.9499999971183797,0.8999995377946404,1.4484289009963816e-06,8,True,27.646750926971436
eps=1.2804_start7,1.2804294737166309,629671.820424911,48151.56417690275,0.4266609678707589,460.29098481173514,1.2804303818858886,0.9500000469049811,0.9000002054346755,5.659894963244058e-06,14,True,51.67631387710571
eps=1.2804_start8,1.2804294737166309,629675.3430170729,48151.469917349976,0.42665806100055037,460.2920931077446,1.2804300600987915,0.9500002227142038,0.8999998644441386,1.0290804912578083e-06,14,True,48.811628103256226
eps=1.2804_start9,1.2804294737166309,629679.4696555242,48151.52080305877,0.4266542461041216,460.29309950300404,1.280429617144972,0.9500000191968598,0.9000000412818017,1.238174422537754e-06,13,True,49.55268168449402
eps=1.2804_start10,1.2804294737166309,629679.1400895854,48151.53330746542,0.42665445986939554,460.29338934271004,1.280429410001885,0.9500000262559917,0.9000000926707311,7.488414073858248e-07,16,True,62.479156494140625
eps=1.4028_start1,1.4027772832166314,644703.1733800429,54633.52808950196,0.465207359735749,466.82910156524565,1.4027774542078348,0.9499999134215911,0.8999997761607501,9.697005281618926e-07,8,True,29.533984661102295
eps=1.4028_start2,1.4027772832166314,644701.1256779649,54633.50693033317,0.46520935730396606,466.8293428661264,1.4027778683210423,0.9500000658020068,0.8999999471182816,1.1426280497815851e-06,11,True,41.19584631919861
eps=1.4028_start3,1.4027772832166314,644700.2453381483,54633.489488587446,0.4652100159591962,466.8291055056826,1.4027773820171332,0.9500001028198508,0.8999998197108227,1.5464333716460918e-07,16,True,57.467814922332764
eps=1.4028_start4,1.4027772832166314,644702.7489061143,54633.53327511168,0.4652077113296291,466.82972968558164,1.402777389410163,0.9499999778799918,0.9000000983489738,1.981981577215398e-06,8,True,30.834415197372437
eps=1.4028_start5,1.4027772832166314,644702.380391053,54633.52575400883,0.4652079867486,466.82965223480926,1.402777230886091,0.9499999760602892,0.9000000519121533,1.8735062750865186e-06,10,True,32.73388886451721
eps=1.4028_start6,1.4027772832166314,644701.513793626,54633.49948791267,0.4652087119213094,466.82893393978185,1.4027765921266826,0.9499998619118267,0.8999999039801456,2.078855709102905e-06,8,True,32.22727036476135
eps=1.4028_start7,1.4027772832166314,644701.3875795944,54633.51746706876,0.46520881225555366,466.8293879947506,1.4027770210120531,0.9500000100778202,0.8999999495229561,2.3267635752822596e-07,11,True,37.73777794837952
eps=1.4028_start8,1.4027772832166314,644701.3379109945,54633.52615257227,0.465208866453657,466.82933089570423,1.4027773244994612,0.9499999748352852,0.9000000503964317,4.309820301707516e-07,13,True,51.36386060714722
eps=1.4028_start9,1.4027772832166314,644706.977015367,54633.52107827755,0.4652042306217766,466.83092074001746,1.4027781271573403,0.9500000525726109,0.9000003616200826,1.2140118084791926e-06,12,True,48.68885159492493
eps=1.4028_start10,1.4027772832166314,644701.4848745114,54633.51680573757,0.46520872120167145,466.82941490460485,1.4027770122426102,0.9500000096599149,0.8999999571701938,2.2993277377815267e-07,14,True,51.66260838508606
eps=1.5251_start1,1.5251250927166318,669201.5772262176,61738.20269440739,0.4938146268252459,476.5841857964414,1.5251248406771927,0.9499999673300698,0.8999998470228697,5.576438604888704e-07,13,True,48.249577045440674
eps=1.5251_start2,1.5251250927166318,669205.6412730719,61738.16479780036,0.49381110630257785,476.58531529867093,1.525125260827285,0.9500000322077209,0.9000001494079295,5.614086457782033e-07,18,True,69.01819038391113
eps=1.5251_start3,1.5251250927166318,669202.1444570507,61738.18957079463,0.4938142322918997,476.58426847272,1.5251256633025427,0.950000004410162,0.9000001224261339,3.5340718943495464e-06,13,True,52.55233192443848
eps=1.5251_start4,1.5251250927166318,669198.2088595974,61738.181402550545,0.49381667296406184,476.58314795134675,1.5251223884080878,0.9499998017855946,0.8999996503126176,5.707454081753284e-07,11,True,43.71986651420593
eps=1.5251_start5,1.5251250927166318,669201.6360438643,61738.203811613355,0.4938145492818097,476.5826510156063,1.5251191097944192,0.949998836869386,0.9000000504680834,1.8604190783563097e-06,13,True,52.96663475036621
eps=1.5251_start6,1.5251250927166318,669204.3829742974,61738.18715129623,0.49381234317403333,476.58497711397723,1.5251255441734948,0.9500000099142449,0.900000071554974,1.1794367336087933e-06,9,True,33.605191469192505
eps=1.5251_start7,1.5251250927166318,669201.1757897782,61738.185194963386,0.4938148778033771,476.5840916363993,1.5251244996691762,0.9499999690373188,0.8999997902280387,6.129350947835382e-07,14,True,60.942524909973145
eps=1.5251_start8,1.5251250927166318,669201.509351906,61738.1773878949,0.49381465590540685,476.5841322849182,1.5251249349119045,0.949999976964512,0.8999999106322816,1.1538631880335367e-06,13,True,52.00085783004761
eps=1.5251_start9,1.5251250927166318,669203.0505302562,61738.17668468529,0.4938133237685697,476.5845987758473,1.5251249201965966,0.9500000022725764,0.8999999532603521,6.150053006480146e-07,27,True,104.64435410499573
eps=1.5251_start10,1.5251250927166318,669205.6356747691,61738.143577991286,0.49381117426942733,476.58533072468623,1.5251254576707656,0.9500000745036715,0.9000001560747721,9.382837394878152e-07,9,True,35.094658613204956
eps=1.6475_start1,1.6474729022166323,694650.6959532932,69422.59356795547,0.5196468954279001,486.69485864693513,1.647472734889532,0.9499999832917748,0.8999999296016852,1.0423626987113029e-08,20,True,90.63897109031677
eps=1.6475_start2,1.6474729022166323,694651.4064820216,69422.60460706003,0.5196463581288508,486.69505643757344,1.6474730518222411,0.9499999845251976,0.8999999839804808,7.164386466668887e-07,9,True,38.22848606109619
eps=1.6475_start3,1.6474729022166323,694650.6540190245,69422.6712176941,0.5196478726080924,486.69501226785195,1.6474761398002187,0.9500001432294345,0.8999999965948784,2.0062524748281474e-06,13,True,50.106574296951294
eps=1.6475_start4,1.6474729022166323,694651.483396255,69422.58809771581,0.5196462160278703,486.69507405624034,1.6474728386838968,0.949999993318208,0.8999999872808969,1.0100621013786133e-08,12,True,46.013216495513916
eps=1.6475_start5,1.6474729022166323,694651.1479483856,69422.56847804654,0.5196464758900249,486.69524796416584,1.6474726938446067,0.9499999740625213,0.9000000794074964,1.446041686057524e-06,15,True,58.20923972129822
eps=1.6475_start6,1.6474729022166323,694651.3585173656,69422.58788093549,0.5196463579369106,486.6950462342351,1.6474728901942128,0.9499999907594648,0.8999999634211271,1.8824733975229087e-07,9,True,34.71474647521973
eps=1.6475_start7,1.6474729022166323,694672.2721175314,69422.44075514594,0.519628255097097,486.7007761256303,1.6474752389820309,0.9500002662732139,0.9000014216919175,1.8799604160677804e-07,15,True,53.281901121139526
eps=1.6475_start8,1.6474729022166323,694648.317685147,69422.56530271002,0.5196489521761307,486.6942542021591,1.6474723185876348,0.9500000155848901,0.8999997080011047,1.864706881835334e-08,9,True,34.637144327163696
eps=1.6475_start9,1.6474729022166323,694648.2321976761,69422.62160819059,0.5196492431010251,486.69421945383675,1.647472943510916,0.9499999815742838,0.899999719616775,2.9364589088861534e-07,14,True,50.46776294708252
eps=1.6475_start10,1.6474729022166323,694652.1209899747,69422.58998322563,0.5196456749737327,486.69524678657604,1.6474729434425912,0.9499999955838857,0.9000000334490876,1.1240293872848752e-08,8,True,27.589953899383545
eps=1.7698_start1,1.769820711716633,728307.6293114496,77911.71451508632,0.5367825895931656,498.96325274549497,1.7698223113303666,0.9500001105141527,0.9000003804693767,3.588892498801462e-07,9,True,36.830055713653564
eps=1.7698_start2,1.769820711716633,728302.6010181425,77911.61850018673,0.5367866784979154,498.96195666441946,1.769821192773471,0.9500001696012204,0.9000000138087086,3.1423304074424724e-07,13,True,46.532803773880005
eps=1.7698_start3,1.769820711716633,728302.9615614718,77911.73341942929,0.5367866503955528,498.96209697813845,1.7698219055495805,0.9500001418510103,0.8999999644073546,7.465933857023597e-07,15,True,62.3025336265564
eps=1.7698_start4,1.769820711716633,728303.3088934559,77911.76432188848,0.5367859415328314,498.96166323108184,1.7698199670421113,0.9499999455995971,0.8999998881632529,1.0262689118143104e-06,14,True,48.60972881317139
eps=1.7698_start5,1.769820711716633,728301.8951419292,77911.736826442,0.5367870446994321,498.9617497211454,1.7698202229920679,0.950000004464426,0.8999999036719346,5.063521774715999e-07,10,True,40.99746751785278
eps=1.7698_start6,1.769820711716633,728297.2072113985,77912.25889654986,0.5367908888168306,498.9600871119873,1.7698198452539966,0.9499993541054044,0.8999997874022513,3.782248232923666e-10,13,True,51.93715715408325
eps=1.7698_start7,1.769820711716633,728301.3146525262,77911.72608732712,0.5367875665549181,498.9626667990457,1.7698206047809923,0.9500000016569459,0.9000003208996535,7.493015139328222e-07,11,True,38.90700006484985
eps=1.7698_start8,1.769820711716633,728302.03754376,77911.72705597941,0.5367869865958135,498.96109074585155,1.769823022621888,0.9500001414137872,0.9000010939579683,9.221793489442181e-05,17,True,65.31916761398315
eps=1.7698_start9,1.769820711716633,728303.4834798183,77911.75366077387,0.5367857732758204,498.9620997470164,1.7698210057707755,0.949999980771816,0.9000001471121174,6.103193016781423e-07,10,True,33.78964686393738
eps=1.7698_start10,1.769820711716633,728301.9572212661,77911.74395938998,0.5367874475098344,498.9615996090875,1.7698217164252266,0.9500000805796192,0.8999999364838803,5.70582847966275e-07,7,True,28.15756320953369
eps=1.8922_start1,1.8921685212166333,768215.9490676298,87217.81344533681,0.547413286584703,513.0658451539551,1.8921689279611222,0.9500001987540078,0.900000056259019,2.3383514589587704e-06,11,True,44.14496374130249
eps=1.8922_start2,1.8921685212166333,768220.217074914,87217.9697449412,0.5474095115299319,513.0658264229758,1.8921674837270697,0.9499997650169368,0.8999998325012698,1.204032522113078e-06,9,True,36.664900064468384
eps=1.8922_start3,1.8921685212166333,768216.4677416863,87218.00202198939,0.5474125993423684,513.0658938933739,1.892168204039302,0.9499999650957075,0.9000001065544753,1.5193501522459816e-06,10,True,36.199355602264404
eps=1.8922_start4,1.8921685212166333,768214.6227427092,87217.8278184718,0.5474146427515074,513.0655895561353,1.8921692776096894,0.9500002479214763,0.8999998509121747,9.649303512685332e-08,11,True,44.29023599624634
eps=1.8922_start5,1.8921685212166333,768216.4048456477,87217.99289055588,0.5474128219507745,513.0651402787535,1.8921658979380234,0.9499996103189946,0.8999999531889759,6.099586018254519e-07,18,True,64.96119332313538
eps=1.8922_start6,1.8921685212166333,768218.4332364049,87218.12739093963,0.5474119894587648,513.0664068085315,1.8921717230325248,0.9500000912701863,0.9000004035055132,4.0339817743838194e-06,8,True,31.403448581695557
eps=1.8922_start7,1.8921685212166333,768213.2115158866,87217.9977483448,0.5474154276548595,513.0651360935182,1.8921681069209413,0.9499999990642979,0.8999998017458835,1.4184062370405523e-07,11,True,38.1422917842865
eps=1.8922_start8,1.8921685212166333,768214.8827100549,87218.00195606715,0.5474140781304778,513.0655370230235,1.8921684767915485,0.95000000194156,0.8999999681661027,9.179646802380799e-07,12,True,41.80770683288574
eps=1.8922_start9,1.8921685212166333,768216.1803975117,87218.00595933908,0.5474129950914824,513.0659086736663,1.892168473932326,0.9499999815300507,0.8999999993208393,1.674216072217804e-06,8,True,31.333377599716187
eps=1.8922_start10,1.8921685212166333,768217.2988788692,87217.98431626373,0.5474118584349197,513.0659179869797,1.8921682896836567,0.9499999604489395,0.8999998810541638,1.4060498021965298e-06,15,True,58.27988958358765
eps=2.0145_start1,2.0145163307166336,804410.118902744,97485.79016312375,0.5600604308213273,525.7237459227448,2.014516507543962,0.9499998705957499,0.8999999616543312,1.5343487376025631e-07,11,True,39.735591888427734
eps=2.0145_start2,2.0145163307166336,804402.8502659618,97486.004134332,0.560065121795787,525.7219234593011,2.0145126181579602,0.9499995249352277,0.899999706327657,9.532447405157087e-09,16,True,56.26468348503113
eps=2.0145_start3,2.0145163307166336,804409.2039568084,97485.76752534253,0.5600611373907755,525.7237129033988,2.0145161723831286,0.9500000021261483,0.8999999476175874,2.884219364876136e-09,9,True,31.218339204788208
eps=2.0145_start4,2.0145163307166336,804409.9364826552,97485.78392122983,0.5600611217744416,525.7239763887868,2.014518318685599,0.950000181547983,0.8999999218564457,1.221373496360517e-06,8,True,31.399720430374146
eps=2.0145_start5,2.0145163307166336,804409.6531918711,97485.78843728927,0.5600607894817714,525.7226528014845,2.0145161197207524,0.950000158280776,0.8999996966724025,1.434633643711123e-07,13,True,47.94268989562988
eps=2.0145_start6,2.0145163307166336,804409.8193460071,97485.78983246989,0.5600606908893733,525.7238360106419,2.0145165420138325,0.9499999791960421,0.9000000283139563,1.093285849994617e-06,16,True,60.50617980957031
eps=2.0145_start7,2.0145163307166336,804410.2636662952,97485.80063000161,0.5600603167776554,525.7239536113871,2.0145163763890293,0.9499999799812171,0.9000000264966315,7.080520962975228e-07,15,True,54.042585611343384
eps=2.0145_start8,2.0145163307166336,804385.2825853978,97485.74089516028,0.5600797757526188,525.7177147786049,2.014512845907663,0.9499998912937513,0.8999986524926753,2.769708627546031e-07,14,True,51.37283897399902
eps=2.0145_start9,2.0145163307166336,804411.4158891458,97486.11005894834,0.5600609653617874,525.724356640197,2.0145212528799528,0.9500000619067063,0.900000078722191,4.2217059077531726e-07,9,True,29.241199493408203
eps=2.0145_start10,2.0145163307166336,804411.6611882464,97486.27963880908,0.5600617537981366,525.724580939577,2.014524002504536,0.950000165147697,0.8999999680524213,4.074109675993281e-08,11,True,45.662636041641235
eps=2.1369_start1,2.136864140216634,830302.030623174,108629.77440506798,0.5795306630332403,535.455751420934,2.1368641656999627,0.9500000520147647,0.8999998695803234,2.795316614015422e-07,16,True,62.846065044403076
eps=2.1369_start2,2.136864140216634,830308.6332294787,108629.83778118355,0.5795249677437159,535.4571657670173,2.136863835108826,0.9499999011310617,0.9000004468070638,7.613544090113289e-07,11,True,40.935450077056885
eps=2.1369_start3,2.136864140216634,830308.2102108016,108630.15967521159,0.5795268390748414,535.4572869883394,2.136868107690875,0.9500000062475201,0.9000002504469641,2.3748769339297976e-07,16,True,58.52959847450256
eps=2.1369_start4,2.136864140216634,830302.9337016888,108629.74960049965,0.5795298736783252,535.4559448787058,2.136864101627891,0.9500000582314978,0.8999999507432016,4.067463362485827e-07,9,True,32.74770760536194
eps=2.1369_start5,2.136864140216634,830299.3994549275,108629.83153999198,0.5795326284599622,535.4550636495575,2.1368636938192513,0.9499999635501565,0.8999997763034847,2.2972519971504193e-07,9,True,31.628390312194824
eps=2.1369_start6,2.136864140216634,830303.7983323132,108629.75778079822,0.5795292473837238,535.456401380365,2.136864880870172,0.9500001448074605,0.9000000741132821,2.105485086272905e-07,8,True,37.32938504219055
eps=2.1369_start7,2.136864140216634,830305.2416802882,108629.61433007015,0.5795270127924832,535.4562760200174,2.1368618097685985,0.9499999536793087,0.9000003544028599,3.839001878749577e-06,9,True,34.72873401641846
eps=2.1369_start8,2.136864140216634,830301.269260416,108629.81019636079,0.5795311749735131,535.4555017770062,2.136864045706558,0.9500000034279242,0.8999999183480627,1.063586768832062e-07,12,True,47.057907581329346
eps=2.1369_start9,2.136864140216634,830300.0886373054,108629.83188894343,0.5795320964736644,535.4552434431591,2.1368637705514146,0.9499999686710945,0.8999997975430772,1.1937487841008865e-07,8,True,27.81373906135559
eps=2.1369_start10,2.136864140216634,830305.4403849109,108629.79233241096,0.5795278325780633,535.4565417198592,2.1368641867151035,0.950000014935477,0.900000083560331,4.329510178674887e-07,13,True,47.403748750686646
eps=2.2592_start1,2.2592119497166347,892512.5505293161,120395.19902750042,0.5707580352584516,554.7554868105651,2.2592126018680827,0.9500000436326467,0.9000002504521553,1.3729216721277714e-06,11,True,43.9038827419281
eps=2.2592_start2,2.2592119497166347,892502.9331458217,120395.11817516848,0.5707648500877428,554.7533399062884,2.259210711861892,0.9499999628443756,0.8999995583033122,2.615016547891945e-06,12,True,46.597365617752075
eps=2.2592_start3,2.2592119497166347,892514.8774654905,120395.22496002553,0.5707563639136447,554.7559567256703,2.259213269108311,0.9500000646860719,0.9000005320700907,1.1630112148085513e-06,14,True,52.55328059196472
eps=2.2592_start4,2.2592119497166347,892504.4731097813,120395.1207077502,0.5707637461172377,554.7534851298136,2.2592086906059645,0.9499997531463559,0.9000003029665915,7.660640662522779e-07,9,True,35.533910512924194
eps=2.2592_start5,2.2592119497166347,892517.7926057926,120395.25945008222,0.5707542826205809,554.7565246902876,2.2592143494308585,0.9500000565557881,0.9000009167001275,1.797637749024557e-06,14,True,51.03797364234924
eps=2.2592_start6,2.2592119497166347,892508.7044520732,120394.86861980773,0.5707608430307517,554.7545798036291,2.2592128384026147,0.9500002557416811,0.9000002339121136,4.5475817927734404e-07,11,True,42.595052003860474
eps=2.2592_start7,2.2592119497166347,892511.4918080027,120395.2083465499,0.570758758995943,554.7549873682473,2.25921387680454,0.9500000703034238,0.9000007615595004,4.455639939795729e-06,9,True,30.074177265167236
eps=2.2592_start8,2.2592119497166347,892527.2869417034,120396.19679061977,0.5707532049784277,554.7598257533785,2.2592323880578675,0.9500007051004453,0.9000004749120443,5.450406558018001e-07,10,True,38.93821430206299
eps=2.2592_start9,2.2592119497166347,892506.0457682208,120395.1769255825,0.5707626378943995,554.7519841276982,2.2592050841730553,0.9499995225715075,0.8999999107234575,4.2921001487827614e-07,14,True,58.2400176525116
eps=2.2592_start10,2.2592119497166347,892491.9568389412,120395.50901165682,0.5707723263035778,554.7509203531228,2.259207328180137,0.9499994758144098,0.8999987200854296,2.2247804886519505e-06,12,True,38.57452845573425


==> anc/ipopt_results_6_rerun.csv <==
label,epsilon,P_high,P_int,v_in,t_ads,t_bd,t_evac,energy,productivity,purity,recovery,mass_balance_error,n_evals,success,run_time
min_energy_start1,0.0,580089.9162566406,36425.933194062214,0.5052511313106919,34.948477688123596,29.999998305817982,200.00000154252518,440.7586931525958,0.9696568790714781,0.9499985730061562,0.8999999471883566,2.3146627900291883e-06,45,True,164.95875668525696
min_energy_start2,0.0,580334.4923663976,36398.92676068355,0.38720543379112715,45.5827829061938,29.999998397187685,199.99999927064835,440.78802130468824,0.9346085028178147,0.9499997376477949,0.9000000645789573,4.0117152239347036e-07,27,True,92.4294924736023
min_energy_start3,0.0,580071.9120975219,36418.25068212237,0.5284812999057346,33.4014783383385,29.99999830582069,200.00000154266618,440.763105286559,0.9747307753230332,0.9499996064869941,0.9000000488573573,6.855795370658877e-07,36,True,124.48423480987549
min_energy_start4,0.0,580367.1905322054,36439.659978087126,0.36501857692401285,48.41587378212465,29.99999830961685,200.00000143700342,440.79363826879484,0.9266483017051861,0.9499944013576975,0.9000004869328632,2.3132022358914025e-06,36,True,118.27076768875122
min_energy_start5,0.0,579800.4145735124,36405.76211655202,0.7650526119335455,23.049614545193787,29.99999830582021,200.0000015489466,440.7902143474363,1.01098964628884,0.9499996237635293,0.8999998307957522,2.2113422960253517e-06,65,True,202.42130255699158
min_energy_start6,0.0,579817.2763120509,36483.53311894741,0.7136535746783622,24.77120813301447,29.999998705105693,199.99999215862798,440.7770099423478,1.0064537832276,0.9499957991535456,0.9000006648179555,3.508545588143075e-06,17,True,57.3764226436615
min_energy_start7,0.0,580352.0804396184,36429.75030261421,0.37795502493496647,46.741556278576994,29.999998305773055,200.00000154346344,440.7921609274696,0.931619057086119,0.9499958006248821,0.9000015685985953,3.835374269165166e-06,24,True,89.48312258720398
min_energy_start8,0.0,580138.9680627002,36409.00587220816,0.47903314806616626,36.84337209244004,29.999998601934074,199.9999937544385,440.7588740742972,0.962923571876212,0.9499947985678583,0.8999998767881247,7.1010308075056676e-06,20,True,62.15579438209534
min_energy_start9,0.0,581994.5590113649,36322.464487620986,0.17665512611204365,99.83452696435742,29.99999833027962,170.87436295980967,441.26714823214456,0.8633968272573255,0.9500000307473537,0.8999999054320598,1.2445136806745656e-06,38,True,134.27251267433167
min_energy_start10,0.0,580034.1057116603,36419.96246966532,0.557892841011122,31.63868981196471,29.999998305788733,200.00000154258106,440.7636874152085,0.9807890694191997,0.9499982262220634,0.9000002585157307,1.88378201205899e-06,17,True,56.201842308044434
max_productivity_start1,0.0,1000000.0087831436,86391.99928890323,0.9851526013318106,19.99999922223954,29.99999831638961,41.590438056125286,568.9175833684915,4.474475096149643,0.9500000203294467,0.8999999465331127,1.8238049290840438e-07,18,True,62.27626633644104
max_productivity_start2,0.0,1000000.0069533079,86392.1184284456,0.9851541115680473,19.99999931834416,29.99999843417059,41.59098927964517,568.9175674693674,4.474459966633403,0.9500000108483742,0.9000001619979824,9.924148436714479e-07,16,True,59.35865330696106
max_productivity_start3,0.0,1000000.008512645,86394.63101361091,0.9851755655017054,19.999999244137772,29.99999833689811,41.59243828305699,568.9190895081666,4.474474570122901,0.9499998425562632,0.8999992545273936,9.160280531070044e-06,21,True,74.01058149337769
max_productivity_start4,0.0,1000000.008974591,86391.60278798813,0.9851488434774861,19.999999201750846,29.999998301658895,41.59013148413417,568.9174033904299,4.474473849012115,0.9499999828756881,0.8999999823666097,1.9014126003221367e-07,31,True,104.92611885070801
max_productivity_start5,0.0,999999.9188870969,86390.32274391194,0.9851391722421234,20.000001643259086,30.00000217977489,41.590263055160044,568.9167875012515,4.474436588590781,0.9500000658441451,0.9000005598786848,2.017025219567259e-06,14,True,49.89618706703186
max_productivity_start6,0.0,1000000.0089780556,97546.76703495184,1.0765566547488952,19.999999201890258,29.999998301786132,50.3502995564788,572.9316276848016,4.458675101728137,0.9499999591927495,0.899999734161916,7.210123458782888e-07,24,True,77.77066016197205
max_productivity_start7,0.0,1000000.0089726389,86392.50768534024,0.9851571701025339,19.999999201706235,29.99999830168986,41.59092304240306,568.917753794775,4.474472656482048,0.9500000273719255,0.8999999951088409,1.8830859524196516e-07,20,True,64.7511727809906
max_productivity_start8,0.0,1000000.0089780575,97548.71811739025,1.076571932214022,19.999999201890745,29.99999830178627,50.35249665799631,572.9320331615412,4.458648774631634,0.949999905351585,0.9000002933460558,2.554942366499263e-08,25,True,85.95189237594604
max_productivity_start9,0.0,1000000.0008396723,86388.90135418499,0.9851260218767505,19.999999627948615,29.99999881225369,41.587798199083714,568.9167228802493,4.474481508721956,0.9500000801799894,0.8999995423471047,2.0236484233315236e-06,16,True,56.112961530685425
max_productivity_start10,0.0,999999.8648045786,86392.28864448468,0.9851555052102082,20.0000104563664,30.000020893395167,41.59084745027315,568.91773551635,4.474469266949256,0.9500000713958958,0.8999998997578442,1.1030872925745784e-06,21,True,75.26208448410034
eps=1.2883_start1,1.2882772999487944,581622.6484406297,36300.807367068,0.6184491408660306,28.461657287142092,29.999998305496003,136.34096391536178,441.24238063070555,1.288189677663478,0.9499921813670561,0.9000031760862194,3.155296359672314e-07,28,True,80.93177318572998
eps=1.2883_start2,1.2882772999487944,581587.7346233716,36306.090299471936,0.6258797283037425,28.131203151497722,29.99999830549597,136.68886621355293,441.2412416789549,1.288277020450999,0.9499999839202076,0.8999999446667607,2.675536530763026e-07,21,True,65.56923937797546
eps=1.2883_start3,1.2882772999487944,581371.1061149027,36308.40801859014,0.7227589046497204,24.35535231020099,29.999998864103105,140.38899690152837,441.22333922583664,1.2882649144451437,0.9499988991550207,0.9000000627500442,1.0182826864150662e-06,57,True,178.9297239780426
eps=1.2883_start4,1.2882772999487944,581560.2653850762,36272.85064377086,0.6459866614314353,27.22074111573823,29.999999068557965,137.4193784039553,441.22774911249525,1.2881078243916997,0.949984811639948,0.9000057287720006,1.041151601587603e-07,24,True,78.33248281478882
eps=1.2883_start5,1.2882772999487944,581154.4453011011,36338.24194897508,0.8467521109896349,20.800874182235287,29.99999928198021,144.00486903197498,441.2262464192117,1.2882779603469359,0.9499999746387701,0.9000001770554846,9.177677139666802e-07,17,True,58.14487814903259
eps=1.2883_start6,1.2882772999487944,581569.5194998191,36305.736290280256,0.6348753100336377,27.731381326526403,29.999999145627566,137.07781488657946,441.2400669079257,1.2882770118185296,0.9499999766567546,0.899999962696778,1.0443172924982578e-06,52,True,156.96905398368835
eps=1.2883_start7,1.2882772999487944,581689.7736630959,36302.39280951909,0.5930418909961546,29.687299754146586,29.999998397025173,135.15095311499837,441.2544012782917,1.288280832484975,0.9499993473573609,0.9000041666793591,8.336696916912549e-05,19,True,58.94407773017883
eps=1.2883_start8,1.2882772999487944,581672.4566261083,36298.4159312118,0.5998014345119089,29.348788388148556,29.99999996649144,135.4628891946851,441.254042141577,1.2882767002201023,0.9500000301315225,0.8999997037255543,4.7853579552122995e-06,28,True,88.81520366668701
eps=1.2883_start9,1.2882772999487944,581495.6710471613,36330.07706901609,0.6562554009235425,26.840372714280775,29.999999782283616,138.0643172550627,441.2171876126716,1.2880468811310022,0.9499792975428726,0.9000048977537952,1.0729918445772847e-06,39,True,126.1851646900177
eps=1.2883_start10,1.2882772999487944,581677.7323491822,36304.08958351217,0.5967057691742517,29.506474531878816,29.99999830549162,135.3359877734557,441.25443429651136,1.2882766406791037,0.9499999625407585,0.9000000023032917,8.922572710397701e-07,27,True,78.95131921768188
eps=1.6069_start1,1.6068977208261104,582876.9803316807,36237.25669737518,0.877330466104855,20.000315500017976,29.99999831999473,102.34472961635934,441.75379331449346,1.6068980332842053,0.9500000254483162,0.8999995661028907,7.277674095258093e-07,52,True,150.93059420585632
eps=1.6069_start2,1.6068977208261104,582887.3025221648,36231.141972861544,0.8769436636150659,20.00506968246951,29.999998446774523,102.31656945781684,441.75559712327544,1.6068979119056221,0.9500000089567475,0.900000077026287,8.03307521381257e-07,32,True,88.66298127174377
eps=1.6069_start3,1.6068977208261104,582868.9982028448,36233.915605120244,0.8772715948679012,20.00000690650894,29.999999186608804,102.33231988338119,441.7507335223309,1.6068950838156406,0.949999996819768,0.8999993944052007,4.453372153416023e-06,32,True,90.19075322151184
eps=1.6069_start4,1.6068977208261104,583151.5076496899,36217.41811703287,0.7844696211075561,22.349010180937185,29.999998305002805,99.95966679975427,441.77519589565446,1.606675744353197,0.9499840381369566,0.9000047855661559,9.927561419247424e-07,29,True,94.87434959411621
eps=1.6069_start5,1.6068977208261104,583061.3362752991,36237.975842444,0.8119311018872941,21.61049578622127,29.99999955614141,100.7648285433433,441.7736166520605,1.6068609868308894,0.9499973603262182,0.9000016035098469,6.161517708594096e-06,21,True,72.82848167419434
eps=1.6069_start6,1.6068977208261104,582879.8063468656,36252.97682469757,0.8776557893505996,20.001340325114203,30.000224048448157,102.40252565423057,441.7545455879046,1.6068677394706465,0.9499967139932105,0.9000015375519281,1.4732340041494256e-07,85,True,255.88341450691223
eps=1.6069_start7,1.6068977208261104,582884.1023031431,36237.01331372711,0.8773068823660756,20.00039607873352,29.99999830511154,102.34379597428287,441.7556057610985,1.6068979119809994,0.9500000056151368,0.9000008352998407,4.842261760755186e-06,42,True,119.17233324050903
eps=1.6069_start8,1.6068977208261104,582883.0237252647,36237.63676316216,0.8771592216396826,20.004197174572997,30.000001181288606,102.34236058794514,441.75531479318454,1.6068984602892757,0.9499999988154741,0.8999999846284601,1.6905632176300062e-06,35,True,100.54049611091614
eps=1.6069_start9,1.6068977208261104,582890.5765408939,36235.67729304574,0.875175039778101,20.048248034404327,30.00005881853548,102.2910524740235,441.7561406363685,1.6069015076416728,0.949999919059097,0.9000002689845004,6.650825959168975e-07,25,True,74.45043802261353
eps=1.6069_start10,1.6068977208261104,582917.8501885808,36167.839869439005,0.8750538058407678,20.00194758802809,30.000022851162985,102.07521237690109,441.73505503776005,1.6064851058044956,0.9499701109096913,0.9000094281032642,7.427186051384792e-06,26,True,93.74581122398376
eps=1.9255_start1,1.9255181417034266,587135.3007749403,36719.912946118086,0.8832638525599379,20.000090781784937,30.000056867160612,75.60980324965874,443.14421829662183,1.9255220836795457,0.950000079702509,0.9000006775439301,4.260011089764418e-06,12,True,36.637306451797485
eps=1.9255_start2,1.9255181417034266,587127.785725636,36717.21879464864,0.8832091048754355,20.000050193212054,30.000080684865924,75.60102841360447,443.14144980320293,1.925521201899603,0.9499999712977931,0.900000002522269,3.6807926588458304e-06,21,True,85.12094640731812
eps=1.9255_start3,1.9255181417034266,587129.2617318186,36719.256344215275,0.8832607955718975,20.000007514849603,30.000000452793117,75.60787679649047,443.1422806392854,1.9255184540109636,0.9499999826104508,0.9000000797547986,9.805198256921036e-07,16,True,53.27672815322876
eps=1.9255_start4,1.9255181417034266,587127.4713032634,36721.63656617647,0.8833198401748669,20.00012741932633,30.000026383988363,75.61535182650641,443.14206349277873,1.9255176240443643,0.9499999377693379,0.9000000410698966,5.977811508039036e-07,13,True,48.705957651138306
eps=1.9255_start5,1.9255181417034266,587129.0213018211,36720.22551632178,0.8832836980591616,20.00006734708914,29.99999941582773,75.61093472467961,443.14237738447514,1.9255184712819025,0.9499999871127784,0.9000001012510369,8.227059273827281e-07,19,True,65.1559886932373
eps=1.9255_start6,1.9255181417034266,587128.2411015865,36720.10533784505,0.8832853101570693,20.000000827953308,29.9999985954129,75.6106816872153,443.1421961178252,1.925517657607354,0.9500000184681361,0.8999999214196425,1.6370748742879626e-07,21,True,81.49880576133728
eps=1.9255_start7,1.9255181417034266,587120.8416185102,36720.64814791747,0.8833130326716587,20.000003123085413,29.999999222511505,75.61234949921794,443.14004235032957,1.9255175310025978,0.9500000046533964,0.8999994186185853,7.355443585423999e-07,28,True,95.32035064697266
eps=1.9255_start8,1.9255181417034266,587131.0875661212,36719.8775961314,0.8832742508531246,20.000000827684985,29.999998721924968,75.60995664019708,443.14300894925566,1.925518320690549,0.9500000410155467,0.9000001574865046,2.4530966452150937e-08,39,True,134.66983842849731
eps=1.9255_start9,1.9255181417034266,587116.9321178974,36721.639631954065,0.8833459859245614,20.000016022340464,30.000001555341232,75.61556389013641,443.139178813674,1.9255167757483123,0.9500000605606126,0.8999988645275212,7.68826229937219e-07,19,True,63.84775161743164
eps=1.9255_start10,1.9255181417034266,587129.7592634741,36722.4972049958,0.8833437120473221,20.000011034926747,30.00001299997203,75.61825934427787,443.1430325754801,1.925518589694766,0.9499999943423066,0.9000000455098277,2.168847244863654e-06,28,True,94.64495658874512
eps=2.2441_start1,2.244138562580743,599391.5110029505,38097.60716824738,0.895000493071454,20.000003321924183,30.000001225945162,58.6641455250799,447.1509907980551,2.2441384557050714,0.9500000048604091,0.9000000654134511,3.707936308128315e-06,14,True,50.350714921951294
eps=2.2441_start2,2.244138562580743,599393.2559490951,38097.79156924395,0.8950024534361877,19.999999325013857,29.99999838007992,58.66468971881011,447.1501085021562,2.2441369153936104,0.9500000796102569,0.8999994973711672,5.767191849253863e-06,16,True,58.374892473220825
eps=2.2441_start3,2.244138562580743,599387.1357031197,38097.531734302785,0.8950073769739307,19.99999943039641,29.999998474694202,58.66392224564438,447.1498554495144,2.244138298269878,0.950000023784924,0.8999994583860143,6.020111715388866e-06,26,True,95.32544922828674
eps=2.2441_start4,2.244138562580743,599385.6316466902,38097.889399344866,0.895017948471928,20.000018810510472,30.000010334075323,58.66481650268341,447.1494193630571,2.244139460591755,0.9500000276620365,0.9000005144365478,5.304430944518645e-06,17,True,66.05496406555176
eps=2.2441_start5,2.244138562580743,599388.4969216719,38098.090681398855,0.8950185895569753,20.00000177706569,30.000000003090577,58.665448540581146,447.1501908687286,2.24413855531473,0.949999995266559,0.9000008595842809,5.211911889722126e-06,18,True,60.135077714920044
eps=2.2441_start6,2.244138562580743,599383.5315812803,38098.01426445921,0.8950256293085831,20.00000608401519,30.000004116553608,58.66516598336142,447.14877284111765,2.244138317315097,0.9499999744682203,0.8999996597832725,3.3978657545865527e-06,21,True,82.37321305274963
eps=2.2441_start7,2.244138562580743,599393.2468846021,38097.630666305085,0.8949983020244298,20.000000197550623,29.99999889823682,58.664236165875636,447.1515620549529,2.244138863973822,0.9500000453131593,0.9000001890658492,2.5368299224912125e-06,19,True,82.554044008255
eps=2.2441_start8,2.244138562580743,599390.5932238369,38097.6423995782,0.8950035263413286,19.999999539058805,29.999998487438244,58.664227418656566,447.1508659728809,2.2441386082270696,0.9500000073213952,0.9000000991447304,8.400796958116946e-06,19,True,72.90764307975769
eps=2.2441_start9,2.244138562580743,599385.9871877423,38097.942015246226,0.895019515413121,19.999999513657436,29.999998471888482,58.66504703131109,447.1494032403085,2.2441382458556807,0.9499999979542533,0.8999996400719169,3.8136264789964363e-06,17,True,59.40318179130554
eps=2.2441_start10,2.244138562580743,599385.6937017404,38097.71655718934,0.8950147261747284,20.000000338023078,29.99999860867193,58.66440187241669,447.14938610849185,2.2441389772986255,0.9500000533193965,0.9000002603437174,3.268882626021318e-06,15,True,52.81451082229614
eps=2.5628_start1,2.562758983458059,626811.706737088,40264.03966794793,0.8948900211600391,20.000001308945343,30.000000563819924,47.4353270099256,455.83339405737644,2.562759733293168,0.9500000447408333,0.9000002826936813,4.240135131924523e-07,23,True,87.79546403884888
eps=2.5628_start2,2.562758983458059,626801.6816585963,40264.513419538154,0.8949186916940037,19.999999228448686,29.999998329851977,47.43631131261768,455.83071623158696,2.5627594547165917,0.9500000252350255,0.899999349077681,2.4352173469188e-06,21,True,85.07821154594421
eps=2.5628_start3,2.562758983458059,626808.5738945095,40264.32340268111,0.894901809873825,19.99999921340253,29.99999830984338,47.43594502401731,455.8323483712355,2.5627607244969726,0.950000028194106,0.9000005251168635,3.975529251214052e-05,11,True,37.88120985031128
eps=2.5628_start4,2.562758983458059,626800.209062226,40264.15643169691,0.8949125503934107,19.999999542899406,29.99999891131512,47.43544476742135,455.8302461347221,2.5627588770387137,0.9499999234008234,0.8999991073737528,7.264642833715661e-06,15,True,53.93767023086548
eps=2.5628_start5,2.562758983458059,626811.859863126,40263.662815858814,0.8948813711536225,19.99999964139574,29.999998636274768,47.434478060267026,455.8334924450678,2.5627594123220647,0.9500000466943544,0.9000000951639364,1.5980071793610663e-06,21,True,75.71152091026306
eps=2.5628_start6,2.562758983458059,626811.7214967972,40264.728138635044,0.8949059944898694,19.999999404380517,29.999998453263498,47.436930977562994,455.8335966764654,2.5627589396335524,0.9500000120756317,0.900000133441204,4.120278689116339e-06,22,True,80.38870453834534
eps=2.5628_start7,2.562758983458059,626807.8895258659,40263.96538364073,0.8948946187790275,19.999999945121928,29.9999988185493,47.43508481591378,455.8323784336408,2.5627591211847913,0.9499999388123472,0.900000622477536,5.204039892615573e-07,18,True,64.06717562675476
eps=2.5628_start8,2.562758983458059,626807.5537173847,40264.20220472943,0.8949012160802212,20.00000003751639,29.999999257642383,47.43568559967584,455.8324177936095,2.562758135732445,0.95000001465377,0.8999995749585816,8.309083859388707e-06,16,True,61.69489240646362
eps=2.5628_start9,2.562758983458059,626801.2486114394,40264.17798879619,0.8949116815567594,19.999999581005735,29.99999862438333,47.43554488326973,455.8305649054468,2.56275899352295,0.949999970285119,0.8999991821897138,7.221467869971363e-06,20,True,81.44423818588257
eps=2.5628_start10,2.562758983458059,626803.8455320017,40264.48615986171,0.8949140237825117,19.99999927052924,29.999998337624536,47.436231332991525,455.8312955770328,2.5627599331690694,0.9500000029616829,0.8999995658358066,1.4448421041847753e-06,22,True,87.15109968185425
eps=2.8814_start1,2.881379404335375,663660.8894515529,48317.23307851572,0.9968602669682426,19.999999209133225,29.999998311754506,49.684601325193796,469.3508089555071,2.881380519335397,0.9500000275255925,0.9000003905079215,9.160070814248866e-09,23,True,85.75695037841797
eps=2.8814_start2,2.881379404335375,663654.6729087597,48319.6512135058,0.9969202130276141,19.999999472512915,29.99999872853956,49.68919056804438,469.3501298690509,2.8813799039931594,0.9500000578122769,0.9000002152252548,5.989839388755547e-07,31,True,114.74881863594055
eps=2.8814_start3,2.881379404335375,663674.6766094,48303.33653177249,0.996557349289104,19.999999325773956,29.999998512959625,49.65848583514178,469.34897102836396,2.881376880044096,0.949999983651752,0.899999576234877,5.531009356629242e-07,18,True,68.26710152626038
eps=2.8814_start4,2.881379404335375,663657.4632997137,48315.97474326032,0.9968415534118256,19.999999201768958,29.999998300685988,49.68226508083756,469.3493787133383,2.881379169888141,0.9500000471320055,0.9000000174614566,1.5854060362910562e-07,16,True,56.68593502044678
eps=2.8814_start5,2.881379404335375,663663.5113041555,48313.666758822015,0.9967844101063116,19.99999923935236,29.9999983277897,49.67791240593055,469.3501674032833,2.8813794542774547,0.9500000700523906,0.9000001122734874,1.1053957793222883e-06,21,True,76.52967357635498
eps=2.8814_start6,2.881379404335375,663656.458773483,48317.06291459801,0.9968645029118332,19.999999802779783,29.999998826482557,49.68424505806476,469.34954115753806,2.881379263153004,0.9500000035141171,0.8999999983417173,1.2213607969050521e-06,19,True,70.73499703407288
eps=2.8814_start7,2.881379404335375,663660.6878140012,48316.05325973139,0.9968367871911267,19.999999223372754,29.999998317647506,49.68236785614299,469.350255925481,2.881379748001588,0.9500000168136006,0.900000263622037,5.958441799448405e-07,15,True,58.3291335105896
eps=2.8814_start8,2.881379404335375,663655.7400616005,48319.02143835295,0.9969049708526652,19.99999920105127,29.999998300856923,49.68794561514446,469.35011791768443,2.881379804286933,0.9499999582443954,0.900000167914127,7.134890469733533e-07,19,True,70.81556701660156
eps=2.8814_start9,2.881379404335375,663661.4010018689,48314.55339107944,0.9968057152142784,19.99999934297101,29.99999832345478,49.679559706161015,469.34995789702583,2.8813793518132904,0.9500000239059383,0.9000000877216436,1.2507401070332525e-06,24,True,85.5522632598877
eps=2.8814_start10,2.881379404335375,663657.7853885866,48317.03757066971,0.9968612549028543,19.99999921409665,29.999998315939244,49.684150088065216,469.3498263747135,2.8813803062720265,0.9499999613599539,0.9000001947984128,4.5855854158402413e-07,27,True,98.44246888160706
eps=3.2000_start1,3.199999825212691,702957.8888429309,54992.46112483982,1.0462721891510836,19.999999673662096,29.999998600073894,48.11483414687301,483.0286584047705,3.200000239140154,0.9500000150483886,0.9000001306551108,8.996394367322171e-07,17,True,65.49341082572937
eps=3.2000_start2,3.199999825212691,702956.6507300842,54992.674144139055,1.0462776017042872,19.999999669053743,29.9999987342549,48.11511021127476,483.0283760424968,3.200000467777743,0.9499999487113715,0.9000000711696143,4.665366670456653e-08,22,True,81.63509607315063
eps=3.2000_start3,3.199999825212691,702955.0960464132,54992.84384794144,1.0462838167066846,20.000000038063508,29.999999413818973,48.11544434048804,483.02802988963265,3.19999987725948,0.9500000004920317,0.900000030731742,5.072266020373666e-07,22,True,84.27941155433655
eps=3.2000_start4,3.199999825212691,702955.8020071893,54992.57350249374,1.0462778496082294,19.99999921937929,29.999998313838322,48.115016025186804,483.0281454214658,3.1999997002863245,0.9499999918832225,0.9000000007745473,9.665881657712055e-08,16,True,61.57135486602783
eps=3.2000_start5,3.199999825212691,702955.7267052929,54992.34835794452,1.0462735435298602,20.000008053373758,30.00000576511612,48.11464669844524,483.02802171812766,3.1999997936338276,0.9499999884154455,0.9000000291331829,3.229390852944625e-08,24,True,94.38369989395142
eps=3.2000_start6,3.199999825212691,702955.6145183261,54992.62891748657,1.0462790850980053,19.999999554364152,29.999998613212675,48.11509416748859,483.02808718599226,3.20000009682438,0.9499999884828941,0.9000000510137318,3.4341227478686984e-08,20,True,78.04460978507996
eps=3.2000_start7,3.199999825212691,702955.7988345725,54992.5968861798,1.0462782018409058,19.999999229215778,29.999998324987605,48.11504346085162,483.0276378748992,3.200004570985473,0.9500000743192469,0.9000010680672361,0.00011672191171250685,14,True,53.64677619934082
eps=3.2000_start8,3.199999825212691,702956.19379402,54993.23756188051,1.0462885010467569,19.999999912473136,29.999998902892283,48.11600490719514,483.02843955243793,3.2000011778565547,0.9499999755186478,0.9000001467313457,3.3325906059808884e-08,13,True,57.950610876083374
eps=3.2000_start9,3.199999825212691,702958.0007087184,54992.61293251846,1.0462748254371594,20.000005921508304,30.000005838295696,48.11509946980996,483.0287266979598,3.2000006872247666,0.9500000545627587,0.9000001955237839,3.7696933497943927e-07,17,True,70.20484066009521
eps=3.2000_start10,3.199999825212691,702960.854849199,54991.69523896658,1.0462533618494743,20.000010361734272,30.00000761933533,48.11364749143374,483.029223423032,3.2000004017359753,0.9500000234595775,0.9000001878749131,8.690391362909251e-07,14,True,58.87503147125244
eps=3.5186_start1,3.5186202460900073,761867.9458722371,59158.38711495486,1.0096684640160938,20.0000006040593,29.999999448738752,42.532421844708594,500.578679929308,3.5186194218626623,0.950000223320377,0.9000000993432377,4.092202665063287e-05,15,True,54.37612581253052
eps=3.5186_start2,3.5186202460900073,761865.7090468568,59155.16004992846,1.0096219590983324,19.99999921652595,29.999998313420782,42.5279351266028,500.57726460329695,3.5186193284329907,0.9499999208554123,0.8999997371169299,1.09405905206145e-08,18,True,65.23445129394531
eps=3.5186_start3,3.5186202460900073,761878.2783216597,59154.80992978386,1.0095974436040023,19.999999203056724,29.999998302338376,42.52756901529898,500.58025898925,3.5186206846026984,0.9500000015752847,0.9000005816323864,1.0224610425088382e-06,15,True,57.263270139694214
eps=3.5186_start4,3.5186202460900073,761867.0370304221,59154.82542754021,1.0096150848649161,19.999999207619982,29.99999830363795,42.5275172658359,500.5774990073065,3.5186193473976184,0.9499999536494361,0.8999997923786461,2.6971192504270562e-08,21,True,75.35564303398132
eps=3.5186_start5,3.5186202460900073,761870.6175755282,59156.18472488194,1.0096304429134866,19.999999505190114,29.999998551070757,42.529420201725316,500.5787382494331,3.5186206817252867,0.9500000219644694,0.9000004753875285,4.464848946936518e-06,20,True,76.58675456047058
eps=3.5186_start6,3.5186202460900073,761877.7878017285,59155.995306858844,1.009616758341855,19.999999219677576,29.9999983392205,42.52924391800613,500.5804918951922,3.5186209158944606,0.9500000893103404,0.9000008945515648,2.5755755266475244e-06,18,True,66.4337751865387
eps=3.5186_start7,3.5186202460900073,761871.9346435175,59155.59880650484,1.0096191112535227,19.999999200561433,29.999998300462273,42.52860338899714,500.57881148607373,3.518621492143761,0.9499998235189302,0.9000004312603743,1.0269345886711785e-05,23,True,84.32281136512756
eps=3.5186_start8,3.5186202460900073,761870.4933109432,59159.90424727976,1.0096876995215402,20.00000044249884,29.99999927549568,42.534475882883385,500.5799587743351,3.518620292715501,0.9500000229823045,0.9000000288370137,5.166225153328655e-06,14,True,51.23297882080078
eps=3.5186_start9,3.5186202460900073,761873.2374770549,59155.3144621095,1.0096124549628478,19.99999920042965,29.99999830046378,42.52819164748675,500.5790680888161,3.5186208375670036,0.9499999839998006,0.9000005611949767,3.3840415303790208e-06,17,True,60.45502996444702
eps=3.5186_start10,3.5186202460900073,761881.0839820559,59151.22414463467,1.0095383202014316,20.000000170307185,30.000000039897802,42.522724207508084,500.579655064786,3.5186213327277285,0.9500000552810072,0.9000007075308648,4.711393876411757e-06,17,True,63.93515753746033
eps=3.8372_start1,3.8372406669673236,836366.0870178397,66484.65895369991,0.9937690351832953,19.99999920413861,29.999998304364382,41.08983609064506,522.605953327787,3.8372415907145885,0.9499999762345731,0.9000001693518989,1.9136028595627616e-06,18,True,68.4565863609314
eps=3.8372_start2,3.8372406669673236,824911.6581826595,72753.99665561003,1.0893225647758944,19.99999920958099,29.99999830845761,48.06667811958235,522.4033583807251,3.837240625768829,0.9499999791618878,0.900000057749809,3.9273002319938163e-07,14,True,49.71444344520569
eps=3.8372_start3,3.8372406669673236,824907.9647534373,72756.75214805976,1.0893629347897826,19.999999299637523,29.99999839652198,48.06968477083208,522.4035217124099,3.8372416305129797,0.9500000817285902,0.8999999830854626,8.80514129419752e-08,15,True,55.49041819572449
eps=3.8372_start4,3.8372406669673236,824912.2054053843,72754.6582753769,1.0893301347925342,19.99999924455794,29.999998340309496,48.06742272324064,522.4037316388334,3.837240741817958,0.9500000160711478,0.9000001347340264,7.68830157390178e-08,24,True,99.59179663658142
eps=3.8372_start5,3.8372406669673236,836322.7057149565,66490.50494770819,0.9939078427253342,19.9999993161671,29.999998408334616,41.09751306259976,522.5987448684748,3.837209137398798,0.9500002617040357,0.8999983086811221,2.4228820391729933e-09,17,True,69.24648880958557
eps=3.8372_start6,3.8372406669673236,824880.4134929273,72770.54224537822,1.089577801955431,19.99999972556949,29.999998521941595,48.085103555222176,522.4018510487313,3.8372325201811552,0.9500002996608761,0.8999998046527136,8.029809610095055e-07,20,True,75.87457156181335
eps=3.8372_start7,3.8372406669673236,824916.2445127425,72755.01599111571,1.0893283519286252,19.999999207803505,29.999998306732348,48.067808356249955,522.4048112937538,3.83724191748983,0.950000031082218,0.900000401111305,1.9280219167535174e-07,14,True,54.58293080329895
eps=3.8372_start8,3.8372406669673236,834720.2386539781,67392.31978522491,1.0076624798240277,19.999999490932385,29.99999857409386,42.12077707713393,522.6100762512725,3.837240561057553,0.9499999566332817,0.8999999896053434,8.528772858248201e-07,19,True,67.64235997200012
eps=3.8372_start9,3.8372406669673236,824913.963907875,72754.74262643864,1.0893285770718149,19.999999218231483,29.999998316091155,48.06751893133856,522.4042112125233,3.837241114907669,0.9500000341075235,0.9000002126747584,2.45919499590806e-07,12,True,54.6875536441803
eps=3.8372_start10,3.8372406669673236,824897.959525468,72763.86359432418,1.089466228246885,19.999999457887597,29.999998406689887,48.077506974938686,522.4033291594319,3.8372396782736895,0.9500000977253783,0.9000000868433067,1.6601936022514722e-07,24,True,97.65294814109802
eps=4.1559_start1,4.15586108784464,899668.1916221203,79853.44560914634,1.0548944521779426,19.999999205941858,29.999998305362045,45.129784630537586,543.3800883473704,4.155862535546902,0.9500000631157736,0.9000003193715589,6.456981516642698e-08,18,True,67.452401638031
eps=4.1559_start2,4.15586108784464,899651.9151704301,79852.7186440809,1.0549087129879324,20.0000013284927,30.000000221415164,45.128996785419695,543.3761782228994,4.155861698510633,0.9500000218727179,0.8999993713296919,4.3354438127172813e-07,15,True,62.37270951271057
eps=4.1559_start3,4.15586108784464,899662.2377874308,79853.66892756816,1.054904483324674,19.999999213663198,29.99999831720492,45.129957495443726,543.3788076877792,4.15586115290901,0.9500000048190225,0.9000000181372688,5.873162114230509e-07,13,True,49.920289039611816
eps=4.1559_start4,4.15586108784464,899657.4929731472,79853.69119834261,1.054911081634089,19.999999403272437,29.999998579941824,45.12994145949789,543.3777423202272,4.155861142853658,0.9499999944943207,0.8999997774160787,1.4459215439146308e-07,18,True,59.5003023147583
eps=4.1559_start5,4.15586108784464,899662.002199901,79853.63634904064,1.0549043609574031,19.99999920043328,29.999998300400414,45.12991784708431,543.378715641242,4.155861319401489,0.9499999978419869,0.9000000407978095,1.5907309721186445e-07,19,True,72.54674029350281
eps=4.1559_start6,4.15586108784464,899665.1026349183,79853.54666051838,1.0548997130744162,19.99999928768982,29.999998458755208,45.12988281117805,543.3794441437009,4.155861622499942,0.950000054671257,0.9000001490872176,5.130661763986751e-07,14,True,54.60006928443909
eps=4.1559_start7,4.15586108784464,899663.012901892,79852.57828401354,1.054891914393467,19.999999243835866,29.999998335856784,45.12893779801321,543.3785064170169,4.155861608678053,0.9500000042370816,0.9000000968622517,5.17681682783467e-07,21,True,73.64904165267944
eps=4.1559_start8,4.15586108784464,899664.4009715616,79853.40230052377,1.0548989584066322,20.000013226934158,30.000030184411713,45.12972159992051,543.3792930178618,4.155862151639248,0.9500001171699723,0.9000000472767616,1.0603539092541065e-07,12,True,45.99370527267456
eps=4.1559_start9,4.15586108784464,899663.2303422685,79853.45111411267,1.05490126322508,20.000001731763696,30.000000330367843,45.12977479535098,543.3789793574587,4.155862295600771,0.9500000695078775,0.9000000683316647,5.158145404535714e-08,17,True,60.990479469299316
eps=4.1559_start10,4.15586108784464,899661.9901399863,79853.46855074896,1.0549025359235908,19.999999206046827,29.999998306737268,45.12975329976065,543.3786527277152,4.155861310497422,0.9499999880935058,0.900000026341597,1.370845324484378e-07,22,True,80.40601873397827


==> anc/ipopt_results_unconstrained_rerun.csv <==
label,epsilon,P_high,P_int,v_in,energy,productivity,purity,recovery,mass_balance_error,n_evals,success,run_time
eps=0.9000_start1,0.9,999956.633936351,50146.42101548829,0.14789587102454074,508.57323598398943,0.9642520786203728,0.9000085908532378,0.9295147715361278,2.0087955913532148e-06,14,True,54.867724657058716
eps=0.9000_start2,0.9,999999.5670108801,50132.14474574279,0.14781600893863672,508.55783357249214,0.9639865673935019,0.9000002918165677,0.9295198420119657,7.316787712914124e-07,12,True,41.06693148612976
eps=0.9000_start3,0.9,999999.8378964216,50137.777135128104,0.1478386963772119,508.56354235455643,0.9640742195204365,0.9000003712022162,0.9295201406016984,2.408816080471977e-07,16,True,54.400877475738525
eps=0.9000_start4,0.9,999999.9980698358,50137.87825420962,0.14783858844955833,508.56340333885987,0.9640740533335559,0.9000000885353789,0.9295202704733069,1.7988380928778355e-06,10,True,31.05400538444519
eps=0.9000_start5,0.9,999999.5959783632,50138.306297585244,0.14784131592507385,508.5643332548666,0.9640838333394786,0.9000006626717134,0.9295199558222562,1.968294250282155e-06,23,True,79.42082190513611
eps=0.9000_start6,0.9,999997.5894493756,50138.99103382203,0.14784422851189144,508.5643997741453,0.9640939173888406,0.9000004832033759,0.929520241490718,2.643908869473093e-06,15,True,60.06371259689331
eps=0.9000_start7,0.9,999999.1151810825,50143.71099072109,0.14786240437264972,508.56909239082586,0.9641656584264539,0.9000000886991562,0.9295204147851002,4.90526523676594e-06,23,True,78.68617963790894
eps=0.9000_start8,0.9,999999.7418457175,50134.85495627129,0.1478264699829229,508.56016562029225,0.9640274747680352,0.8999999964335708,0.9295204535800472,4.760045800597345e-06,16,True,53.15621900558472
eps=0.9000_start9,0.9,999999.9964059795,50143.26522481758,0.14786039943150875,508.5709346716021,0.9641533337691457,0.8999995359272711,0.9295163306932076,0.00020092068180078976,19,True,72.77563309669495
eps=0.9000_start10,0.9,999999.8246339072,50139.62558803994,0.14784665672205446,508.5654879041074,0.9641053509397687,0.9000006770251127,0.9295204002324843,2.8853298116938512e-06,15,True,53.86574459075928
eps=0.9100_start1,0.91,999999.7631300094,49049.912361247334,0.1595432596122236,515.3691651752549,1.0061378369645104,0.9100002646471557,0.9273716164598903,4.7021204487037535e-07,22,True,79.13687825202942
eps=0.9100_start2,0.91,1000000.0085201558,49062.320882591965,0.15959520088145393,515.3796863604344,1.0063383967813804,0.9100000161586765,0.927371579710609,9.053215131336426e-05,16,True,51.04169464111328
eps=0.9100_start3,0.91,999993.4947044883,49037.14202337818,0.1594962451982239,515.3599887719665,1.005949224626081,0.9100034274300264,0.9273698129115033,2.4662727367449716e-06,9,True,31.353259801864624
eps=0.9100_start4,0.91,999999.9820397189,49053.75474285388,0.1595599399648689,515.3726632467032,1.00620251662064,0.910000548047893,0.9273718022095683,6.018142709112574e-07,15,True,56.52341556549072
eps=0.9100_start5,0.91,999996.5468781451,49072.50401042771,0.15964177202220384,515.3894762059572,1.0065134078440645,0.9100014854696956,0.927370895649811,2.29672984117844e-06,16,True,59.789936780929565
eps=0.9100_start6,0.91,999995.4099570474,49025.41675355141,0.1594429705163896,515.3484158690652,1.0057467915113294,0.9100015762302757,0.9273705627321537,1.4477198853612157e-06,16,True,59.54245352745056
eps=0.9100_start7,0.91,1000000.0025946571,49047.290693875715,0.1595317473238211,515.3667012672229,1.00609415955959,0.9100000790464262,0.9273718880055938,5.236312842523941e-07,19,True,61.51366090774536
eps=0.9100_start8,0.91,999999.9042795259,49045.20522720063,0.1595230102012497,515.3648474942975,1.0060604837360592,0.9100001183898588,0.9273719224071366,1.7357226276063123e-06,14,True,49.09973859786987
eps=0.9100_start9,0.91,999996.9204967715,49055.90598493095,0.15956987071826534,515.3741559220317,1.0062378383195614,0.9100005942102307,0.927371550098213,7.810650133216045e-07,12,True,37.68444538116455
eps=0.9100_start10,0.91,999999.4618380436,49042.61429263427,0.15951223258892275,515.3625688766169,1.0060184944041126,0.9100001132952114,0.9273717671183531,3.722532213978096e-07,16,True,57.91489338874817
eps=0.9200_start1,0.92,999999.7172580884,52040.249920999806,0.19017772170619013,525.2528553494564,1.1207153403718788,0.9200006628153864,0.9251221128607581,4.568069977268182e-06,16,True,55.08508777618408
eps=0.9200_start2,0.92,1000000.0087032323,52069.2107276392,0.1902996403230903,525.2746592597099,1.121185450149238,0.9200000057739757,0.9251224561184114,1.781642193849089e-08,16,True,57.4069037437439
eps=0.9200_start3,0.92,999999.9413382953,52068.86301961035,0.19029895829456928,525.2747468930743,1.121182707375838,0.9200003988037175,0.9251223833813514,1.9465849012608657e-07,25,True,108.76894211769104
eps=0.9200_start4,0.92,1000000.0052055366,52071.034909643386,0.19030772643440833,525.2762077207922,1.1212166487306974,0.920000164112003,0.9251224708206056,1.128364920020103e-08,20,True,72.81814742088318
eps=0.9200_start5,0.92,1000000.0086126506,52068.58812244948,0.19029708647818222,525.274256304787,1.1211756915746396,0.9200000472503854,0.9251224705241508,1.438055955802644e-07,17,True,59.122589111328125
eps=0.9200_start6,0.92,1000000.0041063669,52071.834179414516,0.19031074019414618,525.2766621686883,1.1212283158760163,0.9199999620257563,0.9251225136526852,5.544891414960685e-09,21,True,85.11107563972473
eps=0.9200_start7,0.92,1000000.0076026225,52073.69565949984,0.1903193201295204,525.2783816276407,1.121261225545112,0.920000300408267,0.9251224283471786,1.996767100055226e-08,19,True,66.57448148727417
eps=0.9200_start8,0.92,999999.914903726,52066.547151459934,0.19028838986758378,525.272618671813,1.1211421004783133,0.920000039596567,0.9251224811332212,1.1439742545511486e-07,13,True,45.55198001861572
eps=0.9200_start9,0.92,999997.956365601,52066.1848228742,0.19028778762702853,525.2721742628725,1.121137719893248,0.9200002592686619,0.9251223762099852,1.220636638853565e-07,15,True,63.76570272445679
eps=0.9200_start10,0.92,999999.9913258216,52062.21519556169,0.1902699021621609,525.2693270437182,1.121070990653422,0.9200000115761979,0.9251224436047613,2.0096197008758558e-07,16,True,57.18671369552612
eps=0.9300_start1,0.93,999997.586807134,49508.21574582952,0.19932964697063474,531.8880044155039,1.152474052976553,0.9300001700089633,0.9228698045318982,1.4875841109563073e-06,22,True,74.18943858146667
eps=0.9300_start2,0.93,999999.3048371535,49505.400013464496,0.19931674909708844,531.8865776168429,1.1524259122695961,0.9300004014865977,0.9228695698854777,3.6263177173341817e-06,14,True,48.50151824951172
eps=0.9300_start3,0.93,999989.8981139566,49506.65377066134,0.19932403440838392,531.8852519119957,1.1524446614365633,0.9299998891973055,0.9228696421948546,1.4268455600275882e-06,12,True,43.40432405471802
eps=0.9300_start4,0.93,999999.9848422192,49513.29956864531,0.19935234039412966,531.8921414285653,1.152563734951506,0.9300000411774998,0.9228697737062103,2.26507238511663e-06,21,True,73.11666655540466
eps=0.9300_start5,0.93,999999.6058591619,49514.24795263928,0.19935888662755946,531.8937892199457,1.1525877510353255,0.9300008497306613,0.922869031371719,4.559752413175419e-06,17,True,60.32668614387512
eps=0.9300_start6,0.93,999999.8051289491,49500.535099092434,0.19929358863479452,531.8832772577961,1.152337485228899,0.9300001966548286,0.9228700782465741,8.623610305850933e-08,9,True,30.36932921409607
eps=0.9300_start7,0.93,999999.8609118602,49513.178932693154,0.19935194506302703,531.8919558102804,1.1525625762715663,0.9300000430135769,0.9228699635128038,1.7992668620850298e-07,19,True,65.35735869407654
eps=0.9300_start8,0.93,1000000.0085948206,49509.627469124454,0.1993353648902919,531.8893304357058,1.1524990278311846,0.9299999953921031,0.9228699931179719,8.797337375388074e-09,20,True,67.49474334716797
eps=0.9300_start9,0.93,999999.591187702,49512.09104538275,0.19934691545917632,531.8912499855797,1.152542337456875,0.9300000487535942,0.9228696500659966,3.3158292083267474e-06,16,True,59.64620757102966
eps=0.9300_start10,0.93,999999.9376406026,49504.49384251272,0.1993126081408806,531.8861841037042,1.1524104775143518,0.9300004370148635,0.9228693701596178,4.604375914748017e-06,15,True,53.978569984436035
eps=0.9400_start1,0.9400000000000001,999999.3794054562,46984.12817525411,0.20994475392866124,538.8622179999413,1.1889500047370805,0.9400004276878093,0.9201342270242615,5.244626763476695e-07,16,True,60.163026332855225
eps=0.9400_start2,0.9400000000000001,999999.8425108178,46980.29091657935,0.20992558444015158,538.8601513833486,1.1888769834210429,0.9400004535279876,0.9201344028402494,1.3432499992146295e-07,15,True,55.847787857055664
eps=0.9400_start3,0.9400000000000001,999999.9532791345,46979.86892093226,0.20992270106501792,538.859626894617,1.1888663762898586,0.940000149809954,0.9201346082006108,1.7242287536173035e-07,15,True,54.83275628089905
eps=0.9400_start4,0.9400000000000001,1000000.00860469,46976.741998862126,0.2099067702937294,538.8575844699275,1.1888013299770281,0.9400002194923133,0.92013433191978,1.1620029518536481e-06,20,True,71.86798429489136
eps=0.9400_start5,0.9400000000000001,999999.9993037027,46982.66444672636,0.2099375248117825,538.8616430557657,1.1889229709516178,0.9400005101762945,0.9201344054266705,6.219057368581447e-07,17,True,55.269718408584595
eps=0.9400_start6,0.9400000000000001,999999.9724350263,46984.4036117097,0.2099452752458204,538.8622819560874,1.1889528189685594,0.9400000601841072,0.9201342131960573,4.547492491709124e-06,16,True,54.55916357040405
eps=0.9400_start7,0.9400000000000001,1000000.0085909034,46984.58274683113,0.20994615037784942,538.8623069189866,1.1889563928802003,0.9400001352909152,0.9201344362105168,8.512928025318644e-07,16,True,57.0427405834198
eps=0.9400_start8,0.9400000000000001,999999.7480540749,46995.714903084525,0.2100026485576415,538.8695436862126,1.189171216197108,0.9400003526677531,0.9201332171909936,5.479647075224103e-06,28,True,104.41611623764038
eps=0.9400_start9,0.9400000000000001,999999.9124173232,46980.87135691576,0.20992812385232412,538.8604552172328,1.1888866471324055,0.940000315353666,0.9201343391451029,2.712908956311932e-07,14,True,50.96218132972717
eps=0.9400_start10,0.9400000000000001,1000000.0086170472,46975.844513378936,0.2099028496011417,538.8572395821425,1.1887902028004371,0.9400002340898292,0.9201343385874077,1.7920912554374693e-06,19,True,71.79207134246826
eps=0.9500_start1,0.95,999999.1979085156,49461.91790124706,0.24782058767794943,548.9767980019864,1.3289088191474767,0.9500006843728073,0.9170595105869662,8.801429763618347e-07,11,True,41.21748208999634
eps=0.9500_start2,0.95,999999.9201737951,49475.89357772749,0.24788901875789085,548.9838692541682,1.3291720510370553,0.9500000608314607,0.9170601986854039,6.511569695934766e-07,12,True,48.58645534515381
eps=0.9500_start3,0.95,999999.815355764,49487.82710839858,0.24794987672992233,548.9905608849971,1.3294049865198856,0.9500001498198304,0.9170601193973371,8.14045240657943e-07,18,True,69.87598514556885
eps=0.9500_start4,0.95,1000000.0052950603,49473.947961002814,0.2478798647968338,548.9830207967884,1.3291371900679454,0.9500003001262826,0.917060187718837,6.960020040464056e-07,12,True,41.0361545085907
eps=0.9500_start5,0.95,999999.9740858667,49474.18695594473,0.24788094656097767,548.9830384488874,1.329141452989107,0.9500002796353747,0.9170603278150131,1.7292470443849683e-06,14,True,54.35603380203247
eps=0.9500_start6,0.95,999999.9997501342,49484.17160520198,0.24793171480616413,548.9883319516358,1.3293354918137092,0.9500003321921968,0.9170592426946225,5.462731464680927e-06,14,True,46.19843888282776
eps=0.9500_start7,0.95,999999.9399445616,49468.15670466483,0.24785009027117624,548.9796297687084,1.3290233990627134,0.9500001047470674,0.917060044686998,7.355975091621354e-07,14,True,54.519169092178345
eps=0.9500_start8,0.95,1000000.0024189532,49485.60839966665,0.24793828267180043,548.9891998956405,1.3293607714972342,0.9500000847586457,0.9170602071717882,5.3156641036428815e-08,17,True,66.77778816223145
eps=0.9500_start9,0.95,1000000.0086192722,49481.28457550909,0.24791632223692892,548.9865014965833,1.3292767900290028,0.9500000593657707,0.917059354959454,3.7138130837930414e-06,19,True,61.661030530929565
eps=0.9500_start10,0.95,999999.8625408937,49469.00397953769,0.24785420880561915,548.9800034369939,1.3290388358374023,0.950000070394237,0.9170599824739301,1.6470586270254006e-06,16,True,58.23099374771118
eps=0.9600_start1,0.96,999992.5169363775,48893.77262799487,0.2750751902254477,557.856722264579,1.4276821819017034,0.9600011011189467,0.9139767102569505,1.9443942423827306e-06,10,True,37.74437093734741
eps=0.9600_start2,0.96,1000000.0086507407,48903.66907643888,0.27512146828155204,557.860484436389,1.4278695715307914,0.9599999481814125,0.9139773073369996,1.6143500447981032e-09,15,True,53.66802453994751
eps=0.9600_start3,0.96,1000000.0086190288,48903.998679865144,0.27512343288277374,557.8606508680605,1.427877020892501,0.9600000161619812,0.9139772799922649,3.763983581818809e-09,21,True,67.89900279045105
eps=0.9600_start4,0.96,999999.7827832116,48905.95394711418,0.2751335518217053,557.861142405289,1.427915391890504,0.9599999362873736,0.913977307781013,1.7960117550980695e-06,18,True,70.4865620136261
eps=0.9600_start5,0.96,999999.9930348715,48903.79263362706,0.27512304497629014,557.8608365619315,1.4278751065498514,0.9600002627546624,0.9139770924773936,2.1971684034142005e-06,17,True,63.998645544052124
eps=0.9600_start6,0.96,1000000.0086231694,48903.96937638301,0.27512310846970456,557.8605945154302,1.4278758200093802,0.9599999636105373,0.9139773010955101,4.739461307819553e-09,20,True,78.70836019515991
eps=0.9600_start7,0.96,999999.9871818572,48903.09442985568,0.275119448817654,557.8606703777234,1.4278611855236616,0.9600003116290337,0.913977016674764,3.726701628301175e-06,14,True,49.9207718372345
eps=0.9600_start8,0.96,999999.9168877677,48903.76215249775,0.275122327645437,557.8627523247034,1.427864946720222,0.9599999889830539,0.9139732791429941,0.00012578077750043782,10,True,31.618127822875977
eps=0.9600_start9,0.96,999999.9363033965,48903.538587599396,0.2751210621678559,557.8604983128085,1.4278678555681508,0.9600000306399262,0.913977271458196,3.777972369636424e-08,22,True,82.1759102344513
eps=0.9600_start10,0.96,999998.7885316574,48908.12081138803,0.2751459453307288,557.8618565570049,1.4279612519626366,0.9600001130626376,0.9139772454106748,3.123495079809838e-07,14,True,49.86190605163574
eps=0.9700_start1,0.97,1000000.0086463762,51339.59968264008,0.32306809550751914,568.3398876713617,1.6034483405132778,0.9699999411631699,0.9102218454462876,8.990010567536346e-07,25,True,94.36940860748291
eps=0.9700_start2,0.97,999999.766498681,51337.771436179464,0.3230593018541122,568.3395153218837,1.603414470881872,0.9700002088796377,0.9102218498347994,6.108574177715737e-08,19,True,70.49899911880493
eps=0.9700_start3,0.97,1000000.0084146843,51338.70694134469,0.323063378654176,568.3395242049503,1.6034307356145108,0.9700000101034377,0.9102220812366442,3.753369195753988e-08,12,True,44.50008940696716
eps=0.9700_start4,0.97,999999.9979716203,51339.52974884485,0.32306791066027285,568.3397309127206,1.6034481107348355,0.9700000581009376,0.9102221763962677,1.2613954551472722e-06,21,True,66.27008986473083
eps=0.9700_start5,0.97,999999.990508026,51336.586520646066,0.32305246494542394,568.3389897793162,1.6033892340453968,0.9700001460203461,0.9102221146989726,5.827589847312898e-07,19,True,75.91100430488586
eps=0.9700_start6,0.97,999998.6822924357,51340.48907514111,0.32307433280007625,568.3399557768715,1.6034702117927173,0.970000230869569,0.9102219533575869,9.566574125529731e-08,19,True,73.78766536712646
eps=0.9700_start7,0.97,1000000.0087491696,51339.323239895304,0.32306662542865816,568.3395840606349,1.6034434257135897,0.9700000063322776,0.9102222643104434,1.7179176111486928e-06,12,True,43.255308628082275
eps=0.9700_start8,0.97,1000000.0038601991,51340.3042729225,0.3230720043628619,568.3400806077016,1.603463298327059,0.9699999909163685,0.9102219116742081,5.938879603268441e-07,17,True,63.829121589660645
eps=0.9700_start9,0.97,999999.9990368842,51335.61253836656,0.32304722382397866,568.3388739198216,1.6033687673462993,0.9700000863723248,0.9102218167685929,6.209348941672437e-07,18,True,73.85264539718628
eps=0.9700_start10,0.97,1000000.008647422,51330.43468503035,0.32301948348580545,568.3373093191839,1.6032636393728987,0.9700001576457812,0.9102220610019878,3.6958626237673766e-07,23,True,79.7431468963623
eps=0.9800_start1,0.98,1000000.0089113133,49773.614043301604,0.35536206522682845,578.1911872432075,1.7156651599510766,0.9799999958898444,0.9052283291812895,2.7363025639030757e-09,23,True,93.70577692985535
eps=0.9800_start2,0.98,999999.6508549277,49768.74970903029,0.3553346890978599,578.1899856284056,1.715561214338864,0.9799999641678194,0.905228360064049,1.5325364022408727e-06,24,True,82.64897322654724
eps=0.9800_start3,0.98,1000000.0086841959,66226.48984050463,0.43745224780632286,582.2411855865314,2.023026198919186,0.9799999819756001,0.9040014978904284,5.5932382655366905e-06,12,True,36.93394136428833
eps=0.9800_start4,0.98,1000000.0086585844,49768.07541412928,0.3553307641476916,578.1899856606908,1.7155465643171237,0.9800000046734281,0.9052282660848263,4.162460795005786e-09,17,True,65.51026058197021
eps=0.9800_start5,0.98,999999.0202337833,49779.918838650694,0.3553994633902866,578.1927495146085,1.7158045404099096,0.9800002635634141,0.9052280368817801,1.294160471980732e-06,17,True,72.10701131820679
eps=0.9800_start6,0.98,1000000.0086577641,49777.19009751758,0.3553840929021377,578.192456497431,1.7157480406603385,0.9800003821902775,0.905228090410966,1.404478378268868e-07,18,True,65.79923820495605
eps=0.9800_start7,0.98,1000000.008684862,66225.05363213897,0.4374459156068078,582.2427705039139,2.0229924326809146,0.9800000379537714,0.9039979831684325,3.254602614292362e-05,21,True,74.82604622840881
eps=0.9800_start8,0.98,999999.9905817361,49766.74819197662,0.3553232386786134,578.1896864300212,1.715518035652177,0.9800000006621596,0.9052282575670394,5.7197478854492395e-08,11,True,42.8451886177063
eps=0.9800_start9,0.98,1000000.0086590368,49772.90800184571,0.355358097634612,578.1910609354695,1.7156500742119005,0.9799999985461579,0.9052282927256757,2.932675731408194e-08,22,True,75.01479125022888
eps=0.9800_start10,0.98,999999.9962926622,49774.05171794629,0.3553645743257561,578.1912880139491,1.7156746300028365,0.9800000016122463,0.9052283263271106,5.133533542163728e-09,17,True,65.78724884986877
eps=0.9900_start1,0.99,1000000.0086897054,54556.69604369672,0.4301691840528016,588.9438380110644,1.990151404691619,0.9900000696439196,0.9017223304351458,1.4018146865444241e-05,30,True,78.56791186332703
eps=0.9900_start2,0.99,1000000.0086647313,54556.34571292283,0.4301674149972432,588.9413634986006,1.9901565917991102,0.9899997700607186,0.9017261236455322,2.865321986108161e-05,23,True,79.70164275169373
eps=0.9900_start3,0.99,999999.8578490653,54556.88668589923,0.43017059626987175,588.9434354520682,1.9901586170025718,0.9900000276207754,0.9017229243434903,4.005847230396889e-06,14,True,49.002694845199585
eps=0.9900_start4,0.99,1000000.0086901028,54557.78176676966,0.4301750452698129,588.9449749968863,1.9901689033172458,0.9900001256751649,0.9017207209358463,2.9549101571143316e-05,20,True,61.07424306869507
eps=0.9900_start5,0.99,1000000.008714221,54556.81721871767,0.4301696621561838,588.9432072543086,1.9901562566339146,0.9899999633477533,0.9017233122058926,2.1254635430881417e-07,36,True,135.60562014579773
eps=0.9900_start6,0.99,1000000.0086491798,54556.10378818139,0.43016610277694134,588.9404315303111,1.9901559986288366,0.98999969020144,0.9017276320817117,4.448365049769273e-05,19,True,70.04013681411743
eps=0.9900_start7,0.99,999999.9988441544,54558.783534439375,0.430180994044119,588.943613172177,1.9901992982749697,0.9900000192851918,0.9017233719181775,8.021408518090345e-07,31,True,121.13235855102539
eps=0.9900_start8,0.99,999999.9982021725,54554.21427738582,0.43015547535572085,588.9427064345273,1.9901027148005348,0.9899999929536951,0.9017233375011393,2.5726148932046223e-07,12,True,46.71844744682312
eps=0.9900_start9,0.99,999998.9160856063,54556.62407631307,0.43016982085276245,588.9429595879466,1.9901550463217808,0.9900000794979203,0.9017234002844083,2.8493398775539396e-08,13,True,47.43161177635193
eps=0.9900_start10,0.99,1000000.0074335441,54557.41408379928,0.43017363381120133,588.9430490599683,1.9901733252992628,0.9899998487009654,0.9017236459967799,2.784591833666036e-05,20,True,73.62391090393066
eps=0.9950_start1,0.995,999999.9795927207,46630.26618449023,0.41355874856676744,594.0749061210674,1.9218976308330424,0.9950001115839097,0.8992096070061437,3.8804110202228195e-06,29,True,108.59933257102966
eps=0.9950_start2,0.995,1000000.0085453264,46632.015503971204,0.41356910852394135,594.0771055052439,1.92192681530283,0.995000208917464,0.8992065706308129,3.670557635376243e-05,23,True,55.74706292152405
eps=0.9950_start3,0.995,1000000.0086869536,46632.0153751588,0.4135695425714694,594.0747022470518,1.9219393271134402,0.9949998970652046,0.8992096320101712,3.895969231963687e-06,29,True,115.60793709754944
eps=0.9950_start4,0.995,1000000.0086826284,46630.41478977216,0.4135608711242026,594.0752158140867,1.9219047534248364,0.9950002195892635,0.8992090523737623,3.046258418236912e-07,25,True,83.17911863327026
eps=0.9950_start5,0.995,999999.9740193244,46632.57894784176,0.4135741683933355,594.0751828689819,1.921955071059086,0.9950001999721051,0.8992092995833355,1.7810086645300036e-06,23,True,85.23344087600708
eps=0.9950_start6,0.995,1000000.0039947341,46630.872766921755,0.41356207308631865,594.0750472037275,1.9219093756367185,0.9950000239882403,0.8992092868145954,5.512864374717666e-07,17,True,64.10253572463989
eps=0.9950_start7,0.995,1000000.0087187049,46631.934668475886,0.41356883207228046,594.0752613195365,1.921933917688839,0.9949999670492525,0.8992087721122168,3.927304904986636e-06,18,True,62.516101360321045
eps=0.9950_start8,0.995,1000000.0086812999,46631.72224279595,0.4135675127023546,594.073503254027,1.9219380758614757,0.9949997896918208,0.8992124816013901,3.093832685780055e-05,34,True,121.88028264045715
eps=0.9950_start9,0.995,1000000.0038246856,46632.393266471634,0.4135717824670442,594.0750870036607,1.921945958129726,0.994999996885661,0.899209215237359,5.012074220109007e-07,21,True,77.74577331542969
eps=0.9950_start10,0.995,1000000.0087310598,46631.79718320991,0.41356775400294665,594.0767022126474,1.9219229400097564,0.9950001999157537,0.8992066680451767,3.027311824687042e-05,16,True,56.541815519332886
eps=0.9990_start1,0.999,1000000.0086899907,37358.96266636178,0.3774788370496953,602.1473031339997,1.7712038846580136,0.9990000520638591,0.8918772335170816,9.400924686404229e-06,28,True,90.81066584587097
eps=0.9990_start2,0.999,1000000.0086733251,37359.2564771815,0.37748145155425816,602.1472996411223,1.7712138505028654,0.9990000196649302,0.891877110084114,1.0864829155472456e-05,25,True,78.6724591255188
eps=0.9990_start3,0.999,1000000.0086869362,37359.24315532838,0.3774812337207205,602.1467498562117,1.7712159863434564,0.9989999683813358,0.8918787893444946,1.860442888214986e-06,32,True,118.21224093437195
eps=0.9990_start4,0.999,1000000.0086891718,37358.170810636,0.37747541342016433,602.1456639292943,1.7712000862923443,0.9990001220698881,0.8918802165057504,3.2113075676619575e-05,22,True,83.73460340499878
eps=0.9990_start5,0.999,1000000.0086195341,37358.719994751766,0.3774772280224198,602.1471796927231,1.7711989083760766,0.9989999978846279,0.8918776786838765,5.703708613287703e-06,21,True,76.92134404182434
eps=0.9990_start6,0.999,999999.8046251789,37358.87978188168,0.377478529147259,602.1470178479573,1.7712039290428128,0.9989999945907566,0.8918778806273997,7.009391603543118e-06,25,True,93.0528564453125
eps=0.9990_start7,0.999,1000000.0084755742,37359.643379786234,0.37748444145303117,602.1467023918893,1.7712281105539571,0.9990000262631723,0.8918789858625722,5.098741670731813e-06,26,True,96.32063913345337
eps=0.9990_start8,0.999,1000000.008687926,37359.40750061185,0.37748269581880134,602.1464988301266,1.7712218951656267,0.9989999456562665,0.8918783003836454,3.0319004307027046e-08,17,True,61.38268852233887
eps=0.9990_start9,0.999,1000000.0086810527,37359.262836281545,0.37748155321469734,602.1476325139289,1.771212847417407,0.9990000490433105,0.8918766048016795,1.4626203287031248e-05,33,True,115.54403328895569
eps=0.9990_start10,0.999,1000000.0086959819,37359.264874738044,0.3774814603249901,602.1470726783317,1.7712124978787749,0.9989999693749546,0.8918782320496157,1.4285935523632948e-06,19,True,67.60759425163269
eps=0.9999_start1,0.9999,1000000.0086881963,30418.085201280395,0.3306121617142469,610.7721438090177,1.573269844506484,0.9998999919005006,0.8792418209649372,2.4569794814861177e-06,34,True,118.32460117340088
eps=0.9999_start2,0.9999,1000000.0086882453,30417.730684364502,0.330610698609142,610.7713016659105,1.5732745660856569,0.9998999944550625,0.8792430819122978,1.775706833999487e-05,38,True,136.66328740119934
eps=0.9999_start3,0.9999,1000000.0086882035,30417.427182957024,0.3306053311699061,610.770528896946,1.5732482438851634,0.999899960590213,0.8792442667902763,5.745523567901109e-06,26,True,84.95729303359985
eps=0.9999_start4,0.9999,1000000.0086881723,30418.079234963207,0.330614501363054,610.7710965231728,1.5732825861169097,0.9998999894299903,0.8792434900648048,2.9119884983924563e-05,43,True,147.60118675231934
eps=0.9999_start5,0.9999,1000000.0086881781,30417.53249029205,0.3306086678146853,610.7712112820433,1.5732603137672116,0.9998999900989505,0.8792431482045723,2.06175284751102e-05,36,True,126.8721010684967
eps=0.9999_start6,0.9999,1000000.0086881826,30417.69576778232,0.33060952147526645,610.7713996582254,1.5732621247818526,0.999899993262917,0.8792430414056268,1.5788549125689732e-05,72,True,260.6592662334442
eps=0.9999_start7,0.9999,1000000.008688187,30418.170276336812,0.3306137048803939,610.7722018106056,1.573274645051768,0.9998999955900769,0.8792418543313671,3.4653912719710162e-06,34,True,129.67971539497375
eps=0.9999_start8,0.9999,1000000.0086888934,30418.164469130792,0.3306130828953153,610.7725026127476,1.5732707276286981,0.999899996047538,0.8792412634834647,6.023927339391772e-06,26,True,86.93197703361511
eps=0.9999_start9,0.9999,1000000.008688162,30417.210307553876,0.33060648140079896,610.7706407676394,1.5732581804420933,0.9998999859924678,0.8792441857265413,2.9710521304376333e-05,25,True,85.97372722625732
eps=0.9999_start10,0.9999,1000000.0086881848,30418.269098859844,0.33061405013141054,610.7722692598512,1.573275811005699,0.9998999933249695,0.879241639789954,1.7503480212240614e-06,70,True,251.1508128643036

